Information locality of a quantum locally recoverable code

A classical linear code $C$ of length $n$ is said to have symbol locality $(r, \delta)$ if for any index $j$ there exists a repair group $J_j \subseteq \{1, \ldots, n\}$ with $j\in J_j$ and $|J_j| \leq r+\delta-1$ such that any $\delta-1$ or fewer erasures in $J_j$ can be corrected by using codeword symbols only in $J_j$. Later it turned out that this way of defining $r$ overestimates the number of necessary codeword symbols for multiple-erasure correction, and information locality was proposed to define $r$ as the dimension of the punctured code of $C$ onto $J_j$. Recently locality $(r,\delta)$ was proposed for quantum error-correcting codes by following the original definition of symbol locality $(r, \delta)$. We propose a quantum counterpart of the information locality for quantum stabilizer codes constructed by Hermitian orthogonality, and a linear algebraic procedure computing a smaller repair group predicted by the proposed information locality and simultaneously reducing the number of measured observables in decoding to its minimum possible value. Then we demonstrate that the previously proposed definition of quantum locality $(r,\delta)$ has the same drawback of overestimating the number of necessary codeword symbols for erasure correction by providing an explicit example of a quantum stabilizer code. Finally, we will give another example of a quantum stabilizer code constructed by Euclidean orthogonality and two different linear codes, with which a natural translation of the classical information locality into the quantum setting underestimates the number of necessary codeword symbols for erasure correction.

==> anc/checker-for-ex32.c <==
#include <stdio.h>
#include <stdbool.h>
#include <math.h>

/*
 * FINITE FIELD F_4 IMPLEMENTATION
 * Elements are mapped to integers: 0 = 0, 1 = 1, 2 = omega, 3 = omega^2.
 * Addition in F_4 is mathematically equivalent to the bitwise XOR operation (^).
 */
int f4_mul(int a, int b) {
    if (a == 0 || b == 0) return 0;
    if (a == 1) return b;
    if (b == 1) return a;
    // In F_4, omega * omega = omega^2 (2 * 2 = 3) and omega^2 * omega^2 = omega (3 * 3 = 2)
    if (a == b) return a ^ 1; 
    // omega * omega^2 = 1 (2 * 3 = 1)
    return 1;                 
}

/*
 * VECTOR PACKING FUNCTION
 * Since the vectors in the repair groups have a length of 8, and each F_4 
 * element requires exactly 2 bits, an entire length-8 vector fits perfectly 
 * into a single 16-bit integer. This allows for extremely fast set membership 
 * tracking using standard boolean arrays.
 */
int pack_vector(int* vec) {
    int res = 0;
    for (int i = 0; i < 8; i++) {
        res |= (vec[i] << (i * 2));
    }
    return res;
}

/*
 * HAMMING WEIGHT FUNCTION
 * Counts the number of non-zero F_4 elements in a packed 16-bit vector.
 */
int get_weight(int packed_val) {
    int w = 0;
    for (int i = 0; i < 8; i++) {
        if ((packed_val >> (i * 2)) & 3) w++;
    }
    return w;
}

/*
 * DIMENSION CONVERSION
 * Converts a raw count of unique vectors into the dimension of the subspace
 * by calculating the base-4 logarithm.
 */
int count_to_dim(int count) {
    int dim = 0;
    while (count > 1) {
        count /= 4;
        dim++;
    }
    return dim;
}

int main() {
    /* 
     * GENERATOR MATRIX FOR C (9 x 16)
     * The first 7 rows precisely form the generator matrix for the dual code C_perp.
     * The last 2 rows (G_rem) complete the generator matrix for the primary code C.
     */
    int G[9][16] = {
        // H_0 block 1
        {1, 1, 1, 1, 1, 1, 1, 1,   0, 0, 0, 0, 0, 0, 0, 0},
        {0, 1, 2, 3, 0, 1, 2, 3,   0, 0, 0, 0, 0, 0, 0, 0},
        {0, 0, 0, 0, 1, 1, 1, 1,   0, 0, 0, 0, 0, 0, 0, 0},
        // H_0 block 2
        {0, 0, 0, 0, 0, 0, 0, 0,   1, 1, 1, 1, 1, 1, 1, 1},
        {0, 0, 0, 0, 0, 0, 0, 0,   0, 1, 2, 3, 0, 1, 2, 3},
        {0, 0, 0, 0, 0, 0, 0, 0,   0, 0, 0, 0, 1, 1, 1, 1},
        // Global gluing row: (v, v)
        {0, 1, 3, 2, 0, 0, 0, 0,   0, 1, 3, 2, 0, 0, 0, 0},
        // G_rem rows: (u, 0) and (0, u)
        {0, 0, 0, 0, 0, 1, 3, 2,   0, 0, 0, 0, 0, 0, 0, 0},
        {0, 0, 0, 0, 0, 0, 0, 0,   0, 0, 0, 0, 0, 1, 3, 2}
    };

    // Arrays to act as hash sets for vector membership (size 4^8 = 65536)
    bool pi_C_J1[65536] = {false};
    bool sigma_Cperp_J1[65536] = {false};
    bool pi_C_J2[65536] = {false};
    bool sigma_Cperp_J2[65536] = {false};

    printf("Generating and sorting code spaces (Testing 262,144 vectors)...\n\n");

    // Total vectors in C is 4^9 = 262,144
    int total_C_vectors = 262144;
    // Total vectors in C_perp is 4^7 = 16,384
    int total_Cperp_vectors = 16384;

    for (int i = 0; i < total_C_vectors; i++) {
        int vec[16] = {0};
        
        // Generate a vector through a linear combination of the matrix rows.
        for (int row = 0; row < 9; row++) {
            int coeff = (i >> (row * 2)) & 3;
            if (coeff) {
                for (int col = 0; col < 16; col++) {
                    vec[col] ^= f4_mul(coeff, G[row][col]);
                }
            }
        }

        // Split the vector into the two projection sets J_1 (cols 0-7) and J_2 (cols 8-15)
        int proj_J1 = pack_vector(vec);
        int proj_J2 = pack_vector(vec + 8);
        
        // Populate the punctured code spaces pi_J(C)
        pi_C_J1[proj_J1] = true;
        pi_C_J2[proj_J2] = true;

        /*
         * POPULATE SHORTENED SPACES
         * i < total_Cperp_vectors ensures the coefficients for the last two rows 
         * are strictly zero. Thus, we only evaluate vectors belonging to C_perp.
         * 
         * By definition, a vector belongs to the shortened space on J_1 if all 
         * of its coordinates outside of J_1 (which is J_2) are exactly zero.
         */
        if (i < total_Cperp_vectors) {
            if (proj_J2 == 0) sigma_Cperp_J1[proj_J1] = true;
            if (proj_J1 == 0) sigma_Cperp_J2[proj_J2] = true;
        }
    }

    /*
     * PARAMETER EVALUATION
     * Analyze the fully populated sets to extract dimensions and minimum Hamming weights.
     */
    int count_pi_J1 = 0, count_sigma_J1 = 0;
    int min_w_pi_J1 = 999, min_w_sigma_J1 = 999, min_w_diff_J1 = 999;
    
    int count_pi_J2 = 0, count_sigma_J2 = 0;
    int min_w_pi_J2 = 999, min_w_sigma_J2 = 999, min_w_diff_J2 = 999;

    for (int val = 0; val < 65536; val++) {
        int w = get_weight(val);

        // Analyze Group 1 (J_1)
        if (pi_C_J1[val]) {
            count_pi_J1++;
            if (w > 0 && w < min_w_pi_J1) min_w_pi_J1 = w;
            
            // Check the difference set: is it in pi_J1(C) but NOT in sigma_J1(C_perp)?
            if (!sigma_Cperp_J1[val] && w > 0 && w < min_w_diff_J1) {
                min_w_diff_J1 = w;
            }
        }
        if (sigma_Cperp_J1[val]) {
            count_sigma_J1++;
            if (w > 0 && w < min_w_sigma_J1) min_w_sigma_J1 = w;
        }

        // Analyze Group 2 (J_2)
        if (pi_C_J2[val]) {
            count_pi_J2++;
            if (w > 0 && w < min_w_pi_J2) min_w_pi_J2 = w;
            
            // Check the difference set
            if (!sigma_Cperp_J2[val] && w > 0 && w < min_w_diff_J2) {
                min_w_diff_J2 = w;
            }
        }
        if (sigma_Cperp_J2[val]) {
            count_sigma_J2++;
            if (w > 0 && w < min_w_sigma_J2) min_w_sigma_J2 = w;
        }
    }

    // Convert vector counts back into F_4 dimensions
    int dim_pi_J1 = count_to_dim(count_pi_J1);
    int dim_sigma_J1 = count_to_dim(count_sigma_J1);
    int dim_pi_J2 = count_to_dim(count_pi_J2);
    int dim_sigma_J2 = count_to_dim(count_sigma_J2);

    /*
     * PRINT VERIFICATIONS
     */
    printf("--- VERIFICATION FOR J_j WHERE j IN {1...8} ---\n");
    printf("dim(\\pi_{J_j}(C)) = %d             [Claim: 5 -> %s]\n", 
            dim_pi_J1, (dim_pi_J1 == 5) ? "CONFIRMED" : "DISCONFIRMED");
    printf("dim(\\sigma_{J_j}(C^{\\perp h})) = %d\n", dim_sigma_J1);
    printf("w_H(\\pi_{J_j}(C)) = %d               [Claim: 3 -> %s]\n", 
            min_w_pi_J1, (min_w_pi_J1 == 3) ? "CONFIRMED" : "DISCONFIRMED");
    printf("w_H(\\sigma_{J_j}(C^{\\perp h})) = %d         [Claim: 4 -> %s]\n", 
            min_w_sigma_J1, (min_w_sigma_J1 == 4) ? "CONFIRMED" : "DISCONFIRMED");
    printf("w_H(\\pi_{J_j}(C) \\setminus \\sigma_{J_j}(C^{\\perp h})) = %d [Claim: 3 -> %s]\n\n", 
            min_w_diff_J1, (min_w_diff_J1 == 3) ? "CONFIRMED" : "DISCONFIRMED");

    printf("--- VERIFICATION FOR J_j WHERE j IN {9...16} ---\n");
    printf("dim(\\pi_{J_j}(C)) = %d             [Claim: 5 -> %s]\n", 
            dim_pi_J2, (dim_pi_J2 == 5) ? "CONFIRMED" : "DISCONFIRMED");
    printf("dim(\\sigma_{J_j}(C^{\\perp h})) = %d\n", dim_sigma_J2);
    printf("w_H(\\pi_{J_j}(C)) = %d               [Claim: 3 -> %s]\n", 
            min_w_pi_J2, (min_w_pi_J2 == 3) ? "CONFIRMED" : "DISCONFIRMED");
    printf("w_H(\\sigma_{J_j}(C^{\\perp h})) = %d         [Claim: 4 -> %s]\n", 
            min_w_sigma_J2, (min_w_sigma_J2 == 4) ? "CONFIRMED" : "DISCONFIRMED");
    printf("w_H(\\pi_{J_j}(C) \\setminus \\sigma_{J_j}(C^{\\perp h})) = %d [Claim: 3 -> %s]\n", 
            min_w_diff_J2, (min_w_diff_J2 == 3) ? "CONFIRMED" : "DISCONFIRMED");

    return 0;
}
